Color structure for soft gluon resummation - a general recipe

A strategy for calculating the color structure needed for soft gluon resummation for processes with any number of colored partons is introduced using a N_c --> infinity inspired basis. In this basis a general formalism can be found at the same time as the calculations are simplified. The advantages are illustrated by recalculating the soft anomalous dimension matrix for the processes gg --> gg, q\qbar --> q \qbar g and q\qbar --> ggg.

==> 2q3gand4qgInInfinityBasisPubl.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    128137,       3919]
NotebookOptionsPosition[    122769,       3737]
NotebookOutlinePosition[    123400,       3759]
CellTagsIndexPosition[    123357,       3756]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Calculating \[CapitalGamma] for 4 quarks and one gluon and 2 quarks and 3 \
gluons\
\>", "Title",
 CellChangeTimes->{{3.451290421725869*^9, 3.451290463472787*^9}, {
  3.451366555904729*^9, 3.451366583052525*^9}, {3.452936093412909*^9, 
  3.4529361271924667`*^9}, {3.45302756301856*^9, 3.453027604368855*^9}}],

Cell[CellGroupData[{

Cell["4 quarks and 1 gluon", "Section",
 CellChangeTimes->{{3.451366629415147*^9, 3.451366656073464*^9}, {
  3.451366844111384*^9, 3.4513668517078257`*^9}}],

Cell[CellGroupData[{

Cell["Write down the basis tensors", "Subsection",
 CellChangeTimes->{{3.451290472791943*^9, 3.451290481753941*^9}}],

Cell[TextData[{
 "Q1 ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q2", "_"], TraditionalForm]]],
 "\[Rule]Q3 ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q4", "_"], TraditionalForm]]],
 " G1, corresponding to ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q1", "_"], TraditionalForm]]],
 " Q2 Q3 ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q4", "_"], TraditionalForm]]],
 " G1 as incoming quarks and outgoing anti-quarks enter on equal footing."
}], "Text",
 CellChangeTimes->{{3.451366969274509*^9, 3.451366988573309*^9}, {
   3.4524895624462557`*^9, 3.4524898413405323`*^9}, {3.452489924682351*^9, 
   3.452489938432809*^9}, {3.4525017440077267`*^9, 3.4525017545821447`*^9}, 
   3.452502120427021*^9, 3.452502614468793*^9, {3.452502659326324*^9, 
   3.45250266448347*^9}}],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["C4qg1", 
   RowBox[{"{", 
    RowBox[{"Q1_", ",", "Q2_", ",", "Q3_", ",", "Q4_", ",", "G1_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q3", ",", "Q4"}], "}"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"{", 
       RowBox[{"Q1", ",", "Q2"}], "}"}]]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["C4qg2", 
   RowBox[{"{", 
    RowBox[{"Q1_", ",", "Q2_", ",", "Q3_", ",", "Q4_", ",", "G1_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"{", 
       RowBox[{"Q3", ",", "Q4"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q2", ",", "Q1"}], "}"}]]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["C4qg3", 
   RowBox[{"{", 
    RowBox[{"Q1_", ",", "Q2_", ",", "Q3_", ",", "Q4_", ",", "G1_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q2", ",", "Q4"}], "}"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"{", 
       RowBox[{"Q3", ",", "Q1"}], "}"}]]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["C4qg4", 
   RowBox[{"{", 
    RowBox[{"Q1_", ",", "Q2_", ",", "Q3_", ",", "Q4_", ",", "G1_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"{", 
       RowBox[{"Q2", ",", "Q4"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q3", ",", "Q1"}], "}"}]]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.451366873282957*^9, 3.451366945217638*^9}, {
  3.451367012781254*^9, 3.451367051727014*^9}, {3.4513671220484858`*^9, 
  3.451367275395198*^9}, {3.451367387952456*^9, 3.4513673911048*^9}, {
  3.451642519290847*^9, 3.451642528400858*^9}, {3.452490140157661*^9, 
  3.452490157689624*^9}, {3.4524901989112597`*^9, 3.45249026016623*^9}, {
  3.452490405501144*^9, 3.4524904551899033`*^9}, {3.452490746468639*^9, 
  3.452490746803464*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Basis4qg", "=", 
   RowBox[{"{", 
    RowBox[{"C4qg1", ",", "C4qg2", ",", "C4qg3", ",", "C4qg4"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.451367253243251*^9, 3.451367297520296*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The scalar product matrix", "Subsection",
 CellChangeTimes->{{3.4525018836629267`*^9, 3.452501888600298*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SPC4qg", "=", 
   RowBox[{
    RowBox[{"OrtTest", "[", 
     RowBox[{"Basis4qg", ",", "5"}], "]"}], "//", "Together"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.4513673368782597`*^9, 3.451367361359153*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", "N", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}]},
     {"0", 
      RowBox[{
       FractionBox["1", "2"], " ", "N", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", "N", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], "0"},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", "N", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4513673623242283`*^9, 3.451367394106751*^9}, 
   3.451629593087515*^9, 3.452490547965775*^9, 3.4524907523185177`*^9, 
   3.452490809639518*^9, 3.452498428725174*^9, 3.452502976270886*^9}]
}, Open  ]],

Cell["\<\
The basis vectors are orthogonal in the N\[Rule] \[Infinity] limit. \
\>", "Text",
 CellChangeTimes->{{3.4525014886981583`*^9, 3.452501513585619*^9}, {
  3.4525015920752153`*^9, 3.452501597907464*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"N", "^", "3"}], 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"SPC4qg", "/", 
      RowBox[{"N", "^", "3"}]}], ",", 
     RowBox[{"N", "\[Rule]", " ", "Infinity"}]}], "]"}]}], " ", "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.4513674239649067`*^9, 3.4513674275361423`*^9}, {
  3.452502939736974*^9, 3.452502940719304*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SuperscriptBox["N", "3"], "2"], "0", "0", "0"},
     {"0", 
      FractionBox[
       SuperscriptBox["N", "3"], "2"], "0", "0"},
     {"0", "0", 
      FractionBox[
       SuperscriptBox["N", "3"], "2"], "0"},
     {"0", "0", "0", 
      FractionBox[
       SuperscriptBox["N", "3"], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451367428353785*^9, 3.4516295942713346`*^9, 
  3.452490890505625*^9, 3.4524984370563307`*^9, 3.452502942187467*^9, 
  3.4525029781245623`*^9}]
}, Open  ]],

Cell["Scalar products for N=3:", "Text",
 CellChangeTimes->{3.452501694336009*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SPC4qg", "/.", 
   RowBox[{"N", "\[Rule]", " ", "3"}]}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{3.451367441298519*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"12", "0", "4", "4"},
     {"0", "12", "4", "4"},
     {"4", "4", "12", "0"},
     {"4", "4", "0", "12"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451367442867737*^9, 3.4516295957106256`*^9, 
  3.452490891640086*^9, 3.452498437950756*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Calculating contributions to the soft anomalous dimension matrix\
\>", "Subsection",
 CellChangeTimes->{{3.452501907287664*^9, 3.452501908597136*^9}, {
  3.452502707849998*^9, 3.452502709153638*^9}}],

Cell["Exchange between parton 1 and 2, i.e. Q1 and Q2:", "Text",
 CellChangeTimes->{{3.4530276957389097`*^9, 3.453027720221697*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G4qg12", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis4qg", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar", ",", "g"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451367465483224*^9, 3.4513674801638193`*^9}, {
   3.451367512017984*^9, 3.451367530052524*^9}, {3.4513679371016397`*^9, 
   3.4513679382469597`*^9}, 3.451368532933264*^9, {3.452491265079784*^9, 
   3.4524912700137568`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"2", " ", "N"}]], "0", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451367498038974*^9, 3.451367531152919*^9, 
  3.4513679397600193`*^9, 3.451368537698962*^9, 3.451629597774723*^9, 
  3.4524909120945187`*^9, 3.452491271868579*^9, 3.452491360739027*^9, 
  3.4524984455603437`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G4qg13", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis4qg", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar", ",", "g"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451367969624629*^9, 3.451367972354472*^9}, 
   3.451368529375448*^9, 3.452491309735153*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"2", " ", "N"}]], "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.4513680584439297`*^9, 3.451629599128854*^9, 
  3.452491277563059*^9, 3.452491362434681*^9, 3.4524984468758793`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G4qg14", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis4qg", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar", ",", "g"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.45136795793968*^9, 3.4513679789933863`*^9}, 
   3.4513685265313272`*^9, 3.452491314763764*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0", 
      FractionBox["1", "2"]},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], 
      FractionBox["1", "2"], "0"},
     {"0", 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0"},
     {
      FractionBox["1", "2"], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.4513680591790257`*^9, 3.4516296004757633`*^9, 
  3.4524912798241568`*^9, 3.452491363952565*^9, 3.452498448118784*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G4qg15", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis4qg", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar", ",", "g"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451367982557975*^9, 3.451367986315775*^9}, 
   3.4513685242868423`*^9, 3.452491321161634*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      FractionBox["1", "2"], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {
      FractionBox["1", "2"], "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451368059865522*^9, 3.4516296022717123`*^9, 
  3.452491365436202*^9, 3.452498449529088*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G4qg23", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis4qg", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar", ",", "g"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.4513679923047667`*^9, 3.4513679960299587`*^9}, 
   3.4513685179123907`*^9, 3.452491326635199*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", 
      FractionBox["1", "2"], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", 
      FractionBox["1", "2"]},
     {
      FractionBox["1", "2"], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0"},
     {"0", 
      FractionBox["1", "2"], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451368060607422*^9, 3.451629603629767*^9, 
  3.452491366801766*^9, 3.452498450894701*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G4qg24", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis4qg", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar", ",", "g"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.4513679988433933`*^9, 3.4513680046361113`*^9}, 
   3.451368514812742*^9, 3.4524913311404448`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"2", " ", "N"}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.4513680611417637`*^9, 3.451629604991002*^9, 
  3.452491368217638*^9, 3.452498452129175*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G4qg25", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis4qg", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar", ",", "g"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451368008480912*^9, 3.451368014270256*^9}, 
   3.451368511986664*^9, 3.452491335587603*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", 
      FractionBox["N", "2"], "0", 
      FractionBox["1", "2"]},
     {
      FractionBox["1", "2"], "0", 
      FractionBox["N", "2"], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.45136806201446*^9, 3.4516296068688927`*^9, 
  3.4524913696833963`*^9, 3.452498453422305*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G4qg34", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis4qg", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar", ",", "g"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451368017431613*^9, 3.45136802480544*^9}, 
   3.451368508687134*^9, 3.452491340141411*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"2", " ", "N"}]], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451368062617405*^9, 3.451629608360506*^9, 
  3.4524913726719227`*^9, 3.452498454581708*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G4qg35", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis4qg", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar", ",", "g"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451368028950322*^9, 3.45136803697491*^9}, 
   3.451368506347849*^9, 3.452491343557852*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["N", "2"], "0", 
      FractionBox["1", "2"], "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0"},
     {"0", 
      FractionBox["1", "2"], "0", 
      FractionBox["N", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.4513680635120783`*^9, 3.451629610142638*^9, 
  3.452491374297265*^9, 3.452498455776498*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G4qg45", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis4qg", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar", ",", "g"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451368040461424*^9, 3.45136804681011*^9}, 
   3.451368503630979*^9, 3.452491347630705*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", "0", "0", 
      FractionBox["1", "2"]},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0"},
     {"0", 
      FractionBox["1", "2"], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.451368047949917*^9, 3.451368064001541*^9}, 
   3.45162961150029*^9, 3.4524913767353477`*^9, 3.452498457078084*^9}]
}, Open  ]],

Cell["Total matrix times 2:", "Text",
 CellChangeTimes->{{3.45250088612146*^9, 3.452500892143124*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G4qgTimes2", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[CapitalOmega]", "12"], " ", "G4qg12"}], "+", 
          RowBox[{
           SubscriptBox["\[CapitalOmega]", "13"], " ", "G4qg13"}], "+", 
          RowBox[{
           SubscriptBox["\[CapitalOmega]", "14"], " ", "G4qg14"}], "+", 
          RowBox[{
           SubscriptBox["\[CapitalOmega]", "15"], " ", "G4qg15"}], "+", 
          RowBox[{
           SubscriptBox["\[CapitalOmega]", "23"], " ", "G4qg23"}], "+", 
          RowBox[{
           SubscriptBox["\[CapitalOmega]", "24"], " ", "G4qg24"}], "+", 
          RowBox[{
           SubscriptBox["\[CapitalOmega]", "25"], " ", "G4qg25"}], "+", 
          RowBox[{
           SubscriptBox["\[CapitalOmega]", "34"], " ", "G4qg34"}], "+", 
          RowBox[{
           SubscriptBox["\[CapitalOmega]", "35"], " ", "G4qg35"}], "+", 
          RowBox[{
           SubscriptBox["\[CapitalOmega]", "45"], " ", "G4qg45"}]}], ")"}]}], 
       ")"}], "//", "Simplify"}], ",", "N"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451629125061685*^9, 3.451629168665698*^9}, {
   3.45249849753017*^9, 3.45249850785693*^9}, 3.452500874332489*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "12"], "+", 
          SubscriptBox["\[CapitalOmega]", "13"], "+", 
          SubscriptBox["\[CapitalOmega]", "14"], "+", 
          SubscriptBox["\[CapitalOmega]", "23"], "+", 
          SubscriptBox["\[CapitalOmega]", "24"], "+", 
          SubscriptBox["\[CapitalOmega]", "34"]}], "N"]}], "-", 
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[CapitalOmega]", "12"]}], "-", 
          SubscriptBox["\[CapitalOmega]", "35"], "+", 
          SubscriptBox["\[CapitalOmega]", "45"]}], ")"}]}]}], "0", 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "12"], "+", 
       SubscriptBox["\[CapitalOmega]", "15"], "+", 
       SubscriptBox["\[CapitalOmega]", "23"], "+", 
       SubscriptBox["\[CapitalOmega]", "35"]}], 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "12"], "+", 
       SubscriptBox["\[CapitalOmega]", "14"], "-", 
       SubscriptBox["\[CapitalOmega]", "25"], "-", 
       SubscriptBox["\[CapitalOmega]", "45"]}]},
     {"0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "N"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "15"], "-", 
          SubscriptBox["\[CapitalOmega]", "25"], "-", 
          SubscriptBox["\[CapitalOmega]", "34"]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[CapitalOmega]", "12"], "+", 
         SubscriptBox["\[CapitalOmega]", "13"], "+", 
         SubscriptBox["\[CapitalOmega]", "14"], "+", 
         SubscriptBox["\[CapitalOmega]", "23"], "+", 
         SubscriptBox["\[CapitalOmega]", "24"], "+", 
         SubscriptBox["\[CapitalOmega]", "34"]}], "N"]}], 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "14"], "-", 
       SubscriptBox["\[CapitalOmega]", "15"], "+", 
       SubscriptBox["\[CapitalOmega]", "34"], "-", 
       SubscriptBox["\[CapitalOmega]", "35"]}], 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "23"], "+", 
       SubscriptBox["\[CapitalOmega]", "25"], "+", 
       SubscriptBox["\[CapitalOmega]", "34"], "+", 
       SubscriptBox["\[CapitalOmega]", "45"]}]},
     {
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "13"], "+", 
       SubscriptBox["\[CapitalOmega]", "15"], "+", 
       SubscriptBox["\[CapitalOmega]", "23"], "+", 
       SubscriptBox["\[CapitalOmega]", "25"]}], 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "13"], "+", 
       SubscriptBox["\[CapitalOmega]", "14"], "-", 
       SubscriptBox["\[CapitalOmega]", "35"], "-", 
       SubscriptBox["\[CapitalOmega]", "45"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "12"], "+", 
          SubscriptBox["\[CapitalOmega]", "13"], "+", 
          SubscriptBox["\[CapitalOmega]", "14"], "+", 
          SubscriptBox["\[CapitalOmega]", "23"], "+", 
          SubscriptBox["\[CapitalOmega]", "24"], "+", 
          SubscriptBox["\[CapitalOmega]", "34"]}], "N"]}], "-", 
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[CapitalOmega]", "13"]}], "-", 
          SubscriptBox["\[CapitalOmega]", "25"], "+", 
          SubscriptBox["\[CapitalOmega]", "45"]}], ")"}]}]}], "0"},
     {
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "14"], "-", 
       SubscriptBox["\[CapitalOmega]", "15"], "+", 
       SubscriptBox["\[CapitalOmega]", "24"], "-", 
       SubscriptBox["\[CapitalOmega]", "25"]}], 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "23"], "+", 
       SubscriptBox["\[CapitalOmega]", "24"], "+", 
       SubscriptBox["\[CapitalOmega]", "35"], "+", 
       SubscriptBox["\[CapitalOmega]", "45"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "12"], "+", 
          SubscriptBox["\[CapitalOmega]", "13"], "+", 
          SubscriptBox["\[CapitalOmega]", "14"], "+", 
          SubscriptBox["\[CapitalOmega]", "23"], "+", 
          SubscriptBox["\[CapitalOmega]", "24"], "+", 
          SubscriptBox["\[CapitalOmega]", "34"]}], "N"]}], "-", 
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "15"], "-", 
          SubscriptBox["\[CapitalOmega]", "24"], "-", 
          SubscriptBox["\[CapitalOmega]", "35"]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.451629706861608*^9, 3.45249845878281*^9, 3.452498508934288*^9, {
   3.452500992481347*^9, 3.452501004304802*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2 quarks and 3 gluons", "Section",
 CellChangeTimes->{{3.451368205796508*^9, 3.451368213366633*^9}}],

Cell[CellGroupData[{

Cell["Write down the basis tensors", "Subsection",
 CellChangeTimes->{{3.451290472791943*^9, 3.451290481753941*^9}}],

Cell[TextData[{
 "G1 G2 \[Rule]G3 Q1 ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q2", "_"], TraditionalForm]]],
 " (corresponding to G1 G2 G3 Q1 ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q2", "_"], TraditionalForm]]],
 " or  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q1", "_"], TraditionalForm]]],
 " ",
 "Q2",
 "\[Rule] G1 G2 G3) ."
}], "Text",
 CellChangeTimes->{{3.451628554891782*^9, 3.451628601882634*^9}, {
  3.451733484372715*^9, 3.4517334847379227`*^9}, {3.452501242816183*^9, 
  3.4525012588921833`*^9}, {3.452501304387458*^9, 3.452501364404318*^9}, {
  3.452503027628294*^9, 3.452503035415063*^9}, {3.45250407734753*^9, 
  3.4525041667791986`*^9}, {3.4525042794288187`*^9, 3.452504285914084*^9}}],

Cell["No gluon connected to the quark line:", "Text",
 CellChangeTimes->{{3.451291278386507*^9, 3.4512912847440166`*^9}, {
  3.452501180263051*^9, 3.4525011879766703`*^9}}],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["C2q3g1", 
   RowBox[{"{", 
    RowBox[{"G1_", ",", "G2_", ",", "G3_", ",", "Q1_", ",", "Q2_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], ",", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"{", 
       RowBox[{"Q1", ",", "Q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G2"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q2", ",", "q3"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G3"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q3", ",", "q1"}], "}"}]]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["C2q3g2", 
   RowBox[{"{", 
    RowBox[{"G1_", ",", "G2_", ",", "G3_", ",", "Q1_", ",", "Q2_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], ",", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"{", 
       RowBox[{"Q1", ",", "Q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G3"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q2", ",", "q3"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G2"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q3", ",", "q1"}], "}"}]]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.4512913305398407`*^9, 3.4512914186053457`*^9}, {
  3.451291499699636*^9, 3.4512915024657307`*^9}, {3.4513682809692583`*^9, 
  3.451368322188787*^9}}],

Cell["Only one gluon connected to the quark line:", "Text",
 CellChangeTimes->{{3.451291171839303*^9, 3.4512911836647863`*^9}, {
   3.4513621306561747`*^9, 3.451362150619035*^9}, 3.451628372947372*^9, {
   3.452501195174309*^9, 3.452501217231757*^9}}],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["C2q3g3", 
   RowBox[{"{", 
    RowBox[{"G1_", ",", "G2_", ",", "G3_", ",", "Q1_", ",", "Q2_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], ",", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q1", ",", "Q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G2"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G3"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q2", ",", "q1"}], "}"}]]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["C2q3g4", 
   RowBox[{"{", 
    RowBox[{"G1_", ",", "G2_", ",", "G3_", ",", "Q1_", ",", "Q2_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], ",", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G2"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q1", ",", "Q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G3"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q2", ",", "q1"}], "}"}]]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["C2q3g5", 
   RowBox[{"{", 
    RowBox[{"G1_", ",", "G2_", ",", "G3_", ",", "Q1_", ",", "Q2_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], ",", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G3"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q1", ",", "Q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G2"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q2", ",", "q1"}], "}"}]]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.451291205506341*^9, 3.4512912727537127`*^9}, {
  3.451291505185679*^9, 3.451291511120081*^9}, {3.451368296216098*^9, 
  3.451368328853528*^9}}],

Cell["All gluons to the quark line:", "Text",
 CellChangeTimes->{{3.451290492673156*^9, 3.451290519107966*^9}, {
   3.451628415493884*^9, 3.451628416204068*^9}, {3.452501221752582*^9, 
   3.452501234466333*^9}, 3.452501378909718*^9}],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["C2q3g6", 
   RowBox[{"{", 
    RowBox[{"G1_", ",", "G2_", ",", "G3_", ",", "Q1_", ",", "Q2_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], ",", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q1", ",", "q1"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G2"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G3"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q2", ",", "Q2"}], "}"}]]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["C2q3g7", 
   RowBox[{"{", 
    RowBox[{"G1_", ",", "G2_", ",", "G3_", ",", "Q1_", ",", "Q2_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], ",", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q1", ",", "q1"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G3"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G2"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q2", ",", "Q2"}], "}"}]]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["C2q3g8", 
   RowBox[{"{", 
    RowBox[{"G1_", ",", "G2_", ",", "G3_", ",", "Q1_", ",", "Q2_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], ",", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G2"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q1", ",", "q1"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G3"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q2", ",", "Q2"}], "}"}]]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["C2q3g9", 
   RowBox[{"{", 
    RowBox[{"G1_", ",", "G2_", ",", "G3_", ",", "Q1_", ",", "Q2_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], ",", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G2"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q1", ",", "q1"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G3"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q2", ",", "Q2"}], "}"}]]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["C2q3g10", 
   RowBox[{"{", 
    RowBox[{"G1_", ",", "G2_", ",", "G3_", ",", "Q1_", ",", "Q2_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], ",", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G3"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q1", ",", "q1"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G2"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q2", ",", "Q2"}], "}"}]]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["C2q3g11", 
   RowBox[{"{", 
    RowBox[{"G1_", ",", "G2_", ",", "G3_", ",", "Q1_", ",", "Q2_"}], "}"}]], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], ",", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G3"], ")"}], 
      RowBox[{"{", 
       RowBox[{"Q1", ",", "q1"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G2"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}]], 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["t", "G1"], ")"}], 
      RowBox[{"{", 
       RowBox[{"q2", ",", "Q2"}], "}"}]]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.451290573799795*^9, 3.451290625604682*^9}, {
   3.4512907126091213`*^9, 3.451290976884467*^9}, {3.451291406100853*^9, 
   3.451291407975848*^9}, {3.451291514242342*^9, 3.451291528488626*^9}, {
   3.45136830032507*^9, 3.451368345179317*^9}, 3.452503687650028*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Basis2q3g", "=", 
   RowBox[{"{", 
    RowBox[{
    "C2q3g1", ",", "C2q3g2", ",", "C2q3g3", ",", "C2q3g4", ",", "C2q3g5", ",",
      "C2q3g6", ",", "C2q3g7", ",", "C2q3g8", ",", "C2q3g9", ",", "C2q3g10", 
     ",", "C2q3g11"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.451291024922893*^9, 3.451291042943845*^9}, {
   3.4512914223359413`*^9, 3.451291442192222*^9}, 3.451367327851122*^9, {
   3.4513683565290956`*^9, 3.4513683973570013`*^9}, {3.4513684338565493`*^9, 
   3.451368442622014*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The scalar product matrix", "Subsection",
 CellChangeTimes->{{3.452501930264585*^9, 3.452501939103451*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SP2q3g", "=", 
   RowBox[{
    RowBox[{"OrtTest", "[", 
     RowBox[{"Basis2q3g", ",", "5"}], "]"}], "//", "Together"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451291050659012*^9, 3.451291105256579*^9}, {
   3.451291568202455*^9, 3.4512915769506073`*^9}, {3.451368406529542*^9, 
   3.451368408714093*^9}, 3.4513684507730503`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["N", "2"]}], "+", 
         SuperscriptBox["N", "4"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["N", "2"]}], ")"}]}], "0", "0", "0", 
      FractionBox[
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["N", "2"]}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"4", " ", "N"}]], 
      FractionBox[
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["N", "2"]}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"4", " ", "N"}]], 
      FractionBox[
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["N", "2"]}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"4", " ", "N"}]]},
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["N", "2"]}], "+", 
         SuperscriptBox["N", "4"]}], ")"}]}], "0", "0", "0", 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"4", " ", "N"}]], 
      FractionBox[
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["N", "2"]}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"4", " ", "N"}]], 
      FractionBox[
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["N", "2"]}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"4", " ", "N"}]], 
      FractionBox[
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["N", "2"]}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", "N"}]]},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]]},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", "N"}]]},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["N", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]]},
     {
      FractionBox[
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["N", "2"]}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"4", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "3"], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["N", "2"]}], ")"}], "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["N", "2"]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["N", "2"]}], ")"}], "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["N", "2"]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]]},
     {
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"4", " ", "N"}]], 
      FractionBox[
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["N", "2"]}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", "N"}]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["N", "2"]}], ")"}], "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["N", "2"]}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "3"], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["N", "2"]}], ")"}], "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["N", "2"]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]]},
     {
      FractionBox[
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["N", "2"]}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"4", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "3"], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["N", "2"]}], ")"}], "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["N", "2"]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["N", "2"]}], ")"}], "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["N", "2"]}]]}]},
     {
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"4", " ", "N"}]], 
      FractionBox[
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["N", "2"]}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["N", "2"]}], ")"}], "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["N", "2"]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["N", "2"]}], ")"}], "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["N", "2"]}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "3"], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]]},
     {
      FractionBox[
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["N", "2"]}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"4", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["N", "2"]}], ")"}], "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["N", "2"]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "3"], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["N", "2"]}], ")"}], "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["N", "2"]}]]}]},
     {
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"4", " ", "N"}]], 
      FractionBox[
       RowBox[{"2", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["N", "2"]}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "2"], 
       RowBox[{"8", " ", "N"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "4"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["N", "2"]}], ")"}], "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["N", "2"]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["N", "2"]}], ")"}], "2"], 
        RowBox[{"8", " ", 
         SuperscriptBox["N", "2"]}]]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["N", "2"]}], ")"}], "3"], 
       RowBox[{"8", " ", 
        SuperscriptBox["N", "2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4512910619869204`*^9, 3.4512911059561987`*^9}, 
   3.4512914444395533`*^9, {3.4512915326394367`*^9, 3.451291578644664*^9}, 
   3.4512924740606203`*^9, 3.451295571285329*^9, 3.451296519860026*^9, {
   3.451368452060885*^9, 3.451368475842263*^9}, 3.4524997638151627`*^9, 
   3.452500019369526*^9, 3.4525037026596193`*^9}]
}, Open  ]],

Cell["\<\
The basis vectors are orthogonal in the N\[Rule] \[Infinity] limit.\
\>", "Text",
 CellChangeTimes->{{3.4525014886981583`*^9, 3.452501513585619*^9}, {
   3.4525015920752153`*^9, 3.452501597907464*^9}, 3.452501952886983*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"N", "^", "4"}], 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"SP2q3g", "/", 
      RowBox[{"N", "^", "4"}]}], ",", 
     RowBox[{"N", "\[Rule]", " ", "Infinity"}]}], "]"}]}], " ", "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.451291558159956*^9, 3.451291643091693*^9}, 
   3.45249977480939*^9, {3.4525037064358892`*^9, 3.452503707326313*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SuperscriptBox["N", "4"], "8"], "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {"0", 
      FractionBox[
       SuperscriptBox["N", "4"], "8"], "0", "0", "0", "0", "0", "0", "0", "0",
       "0"},
     {"0", "0", 
      FractionBox[
       SuperscriptBox["N", "4"], "8"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox[
       SuperscriptBox["N", "4"], "8"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["N", "4"], "8"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["N", "4"], "8"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["N", "4"], "8"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["N", "4"], "8"], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["N", "4"], "8"], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["N", "4"], "8"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SuperscriptBox["N", "4"], "8"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.451291618382111*^9, 3.451291644043679*^9}, 
   3.451292475788323*^9, 3.451295579347475*^9, 3.451296520008143*^9, 
   3.4513684850615673`*^9, 3.4524997760729437`*^9, 3.452500022817237*^9, 
   3.4525037084790487`*^9}]
}, Open  ]],

Cell["Scalar products for N=3:", "Text",
 CellChangeTimes->{{3.4525016676559477`*^9, 3.452501677203909*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SP2q3g", "/.", 
   RowBox[{"N", "\[Rule]", " ", "3"}]}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.451291653824214*^9, 3.4512916608531237`*^9}, 
   3.452499782729158*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"7", 
      RowBox[{"-", "2"}], "0", "0", "0", 
      FractionBox["7", "3"], 
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox["7", "3"], 
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox["7", "3"], 
      RowBox[{"-", 
       FractionBox["2", "3"]}]},
     {
      RowBox[{"-", "2"}], "7", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox["7", "3"], 
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox["7", "3"], 
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox["7", "3"]},
     {"0", "0", "8", "1", "1", 
      FractionBox["8", "3"], 
      FractionBox["8", "3"], 
      FractionBox["8", "3"], 
      RowBox[{"-", 
       FractionBox["1", "3"]}], 
      RowBox[{"-", 
       FractionBox["1", "3"]}], 
      FractionBox["8", "3"]},
     {"0", "0", "1", "8", "1", 
      RowBox[{"-", 
       FractionBox["1", "3"]}], 
      FractionBox["8", "3"], 
      FractionBox["8", "3"], 
      FractionBox["8", "3"], 
      FractionBox["8", "3"], 
      RowBox[{"-", 
       FractionBox["1", "3"]}]},
     {"0", "0", "1", "1", "8", 
      FractionBox["8", "3"], 
      RowBox[{"-", 
       FractionBox["1", "3"]}], 
      RowBox[{"-", 
       FractionBox["1", "3"]}], 
      FractionBox["8", "3"], 
      FractionBox["8", "3"], 
      FractionBox["8", "3"]},
     {
      FractionBox["7", "3"], 
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox["8", "3"], 
      RowBox[{"-", 
       FractionBox["1", "3"]}], 
      FractionBox["8", "3"], 
      FractionBox["64", "9"], 
      RowBox[{"-", 
       FractionBox["8", "9"]}], 
      FractionBox["1", "9"], 
      RowBox[{"-", 
       FractionBox["8", "9"]}], 
      FractionBox["1", "9"], 
      FractionBox["10", "9"]},
     {
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox["7", "3"], 
      FractionBox["8", "3"], 
      FractionBox["8", "3"], 
      RowBox[{"-", 
       FractionBox["1", "3"]}], 
      RowBox[{"-", 
       FractionBox["8", "9"]}], 
      FractionBox["64", "9"], 
      FractionBox["10", "9"], 
      FractionBox["1", "9"], 
      RowBox[{"-", 
       FractionBox["8", "9"]}], 
      FractionBox["1", "9"]},
     {
      FractionBox["7", "3"], 
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox["8", "3"], 
      FractionBox["8", "3"], 
      RowBox[{"-", 
       FractionBox["1", "3"]}], 
      FractionBox["1", "9"], 
      FractionBox["10", "9"], 
      FractionBox["64", "9"], 
      RowBox[{"-", 
       FractionBox["8", "9"]}], 
      FractionBox["1", "9"], 
      RowBox[{"-", 
       FractionBox["8", "9"]}]},
     {
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox["7", "3"], 
      RowBox[{"-", 
       FractionBox["1", "3"]}], 
      FractionBox["8", "3"], 
      FractionBox["8", "3"], 
      RowBox[{"-", 
       FractionBox["8", "9"]}], 
      FractionBox["1", "9"], 
      RowBox[{"-", 
       FractionBox["8", "9"]}], 
      FractionBox["64", "9"], 
      FractionBox["10", "9"], 
      FractionBox["1", "9"]},
     {
      FractionBox["7", "3"], 
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      RowBox[{"-", 
       FractionBox["1", "3"]}], 
      FractionBox["8", "3"], 
      FractionBox["8", "3"], 
      FractionBox["1", "9"], 
      RowBox[{"-", 
       FractionBox["8", "9"]}], 
      FractionBox["1", "9"], 
      FractionBox["10", "9"], 
      FractionBox["64", "9"], 
      RowBox[{"-", 
       FractionBox["8", "9"]}]},
     {
      RowBox[{"-", 
       FractionBox["2", "3"]}], 
      FractionBox["7", "3"], 
      FractionBox["8", "3"], 
      RowBox[{"-", 
       FractionBox["1", "3"]}], 
      FractionBox["8", "3"], 
      FractionBox["10", "9"], 
      FractionBox["1", "9"], 
      RowBox[{"-", 
       FractionBox["8", "9"]}], 
      FractionBox["1", "9"], 
      RowBox[{"-", 
       FractionBox["8", "9"]}], 
      FractionBox["64", "9"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451291661400661*^9, 3.4512924775637712`*^9, 
  3.451295580670549*^9, 3.4512965202825117`*^9, 3.451368486102042*^9, 
  3.45249978387814*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SP2q3g", "/.", 
   RowBox[{"N", "\[Rule]", " ", "3."}]}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{3.452499857569868*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"7.`", 
      RowBox[{"-", "2.`"}], "0", "0", "0", "2.333333333333333`", 
      RowBox[{"-", "0.6666666666666666`"}], "2.333333333333333`", 
      RowBox[{"-", "0.6666666666666666`"}], "2.333333333333333`", 
      RowBox[{"-", "0.6666666666666666`"}]},
     {
      RowBox[{"-", "2.`"}], "7.`", "0", "0", "0", 
      RowBox[{"-", "0.6666666666666666`"}], "2.333333333333333`", 
      RowBox[{"-", "0.6666666666666666`"}], "2.333333333333333`", 
      RowBox[{"-", "0.6666666666666666`"}], "2.333333333333333`"},
     {"0", "0", "8.`", "1.`", "1.`", "2.6666666666666665`", 
      "2.6666666666666665`", "2.6666666666666665`", 
      RowBox[{"-", "0.3333333333333333`"}], 
      RowBox[{"-", "0.3333333333333333`"}], "2.6666666666666665`"},
     {"0", "0", "1.`", "8.`", "1.`", 
      RowBox[{"-", "0.3333333333333333`"}], "2.6666666666666665`", 
      "2.6666666666666665`", "2.6666666666666665`", "2.6666666666666665`", 
      RowBox[{"-", "0.3333333333333333`"}]},
     {"0", "0", "1.`", "1.`", "8.`", "2.6666666666666665`", 
      RowBox[{"-", "0.3333333333333333`"}], 
      RowBox[{"-", "0.3333333333333333`"}], "2.6666666666666665`", 
      "2.6666666666666665`", "2.6666666666666665`"},
     {"2.333333333333333`", 
      RowBox[{"-", "0.6666666666666666`"}], "2.6666666666666665`", 
      RowBox[{"-", "0.3333333333333333`"}], "2.6666666666666665`", 
      "7.111111111111111`", 
      RowBox[{"-", "0.8888888888888888`"}], "0.1111111111111111`", 
      RowBox[{"-", "0.8888888888888888`"}], "0.1111111111111111`", 
      "1.1111111111111112`"},
     {
      RowBox[{"-", "0.6666666666666666`"}], "2.333333333333333`", 
      "2.6666666666666665`", "2.6666666666666665`", 
      RowBox[{"-", "0.3333333333333333`"}], 
      RowBox[{"-", "0.8888888888888888`"}], "7.111111111111111`", 
      "1.1111111111111112`", "0.1111111111111111`", 
      RowBox[{"-", "0.8888888888888888`"}], "0.1111111111111111`"},
     {"2.333333333333333`", 
      RowBox[{"-", "0.6666666666666666`"}], "2.6666666666666665`", 
      "2.6666666666666665`", 
      RowBox[{"-", "0.3333333333333333`"}], "0.1111111111111111`", 
      "1.1111111111111112`", "7.111111111111111`", 
      RowBox[{"-", "0.8888888888888888`"}], "0.1111111111111111`", 
      RowBox[{"-", "0.8888888888888888`"}]},
     {
      RowBox[{"-", "0.6666666666666666`"}], "2.333333333333333`", 
      RowBox[{"-", "0.3333333333333333`"}], "2.6666666666666665`", 
      "2.6666666666666665`", 
      RowBox[{"-", "0.8888888888888888`"}], "0.1111111111111111`", 
      RowBox[{"-", "0.8888888888888888`"}], "7.111111111111111`", 
      "1.1111111111111112`", "0.1111111111111111`"},
     {"2.333333333333333`", 
      RowBox[{"-", "0.6666666666666666`"}], 
      RowBox[{"-", "0.3333333333333333`"}], "2.6666666666666665`", 
      "2.6666666666666665`", "0.1111111111111111`", 
      RowBox[{"-", "0.8888888888888888`"}], "0.1111111111111111`", 
      "1.1111111111111112`", "7.111111111111111`", 
      RowBox[{"-", "0.8888888888888888`"}]},
     {
      RowBox[{"-", "0.6666666666666666`"}], "2.333333333333333`", 
      "2.6666666666666665`", 
      RowBox[{"-", "0.3333333333333333`"}], "2.6666666666666665`", 
      "1.1111111111111112`", "0.1111111111111111`", 
      RowBox[{"-", "0.8888888888888888`"}], "0.1111111111111111`", 
      RowBox[{"-", "0.8888888888888888`"}], "7.111111111111111`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.4524998583334303`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contributions to soft anomalous dimension matrix", "Subsection",
 CellChangeTimes->{{3.4525019934957323`*^9, 3.4525019970652647`*^9}}],

Cell["Exchange between parton 1 and 2, i.e. G1 and G2:", "Text",
 CellChangeTimes->{{3.453027818751871*^9, 3.453027852920065*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2q3g12", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis2q3g", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "q", ",", "qbar"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.4512965137499*^9, 3.45129651426682*^9}, {
   3.4512994918416777`*^9, 3.451299493172018*^9}, {3.4512996488056183`*^9, 
   3.451299654153035*^9}, {3.451368596871132*^9, 3.451368606487856*^9}, 
   3.452500038403646*^9, 3.452500638902855*^9, {3.452500669056291*^9, 
   3.452500692562107*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", "N"}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451296535464529*^9, 3.451296666416298*^9, 
  3.451296717498191*^9, 3.4512990800652*^9, 3.4512995152774353`*^9, 
  3.4512996768580017`*^9, 3.451362219819922*^9, 3.451368597653307*^9, 
  3.451368630913569*^9, 3.4525000056912317`*^9, 3.452500059718149*^9, 
  3.452500845397189*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2q3g13", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis2q3g", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "q", ",", "qbar"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451300470057866*^9, 3.4513004724728928`*^9}, {
   3.4513686141056957`*^9, 3.451368628885386*^9}, 3.45250004368137*^9, 
   3.452500713209935*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", 
      FractionBox["1", "2"]},
     {"0", "0", "0", 
      RowBox[{"-", "N"}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", 
      FractionBox["1", "2"]},
     {"0", "0", 
      FractionBox["1", "2"], "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0"},
     {"0", "0", 
      FractionBox["1", "2"], "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451300494675996*^9, 3.451362247386787*^9, 
  3.451368863840469*^9, 3.452500116600322*^9, 3.452500866212936*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2q3g14", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis2q3g", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "q", ",", "qbar"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451299773024782*^9, 3.451299775693489*^9}, {
   3.451368642415007*^9, 3.4513686457887774`*^9}, 3.4525000458892717`*^9, 
   3.452500720752248*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", "0", 
      FractionBox["N", "2"], "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", 
      FractionBox["1", "2"]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0"},
     {
      FractionBox["1", "2"], "0", "0", "0", 
      FractionBox["1", "2"], 
      FractionBox["N", "2"], "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", "2"], "0", 
      FractionBox["1", "2"], "0", "0", 
      FractionBox["N", "2"], "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451299812981103*^9, 3.451362262671577*^9, 
  3.45136887915366*^9, 3.4525001853708677`*^9, 3.452500881213151*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2q3g15", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis2q3g", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "q", ",", "qbar"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451300054312642*^9, 3.451300056922888*^9}, {
   3.451368650069624*^9, 3.451368652760393*^9}, 3.4525000485724688`*^9, 
   3.452500736687162*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0"},
     {
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451300077879793*^9, 3.451362277691744*^9, 
  3.451368894305094*^9, 3.452500332486229*^9, 3.452500896108448*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2q3g23", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis2q3g", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "q", ",", "qbar"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451300069291687*^9, 3.451300074298332*^9}, {
   3.4513686558924093`*^9, 3.451368660988748*^9}, 3.4525000508642893`*^9, 
   3.452500742192896*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", "N"}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451300100661983*^9, 3.45136229848048*^9, 
  3.451368915748373*^9, 3.452500205894491*^9, 3.452500917644887*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2q3g24", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis2q3g", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "q", ",", "qbar"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451375493248004*^9, 3.4513754952796803`*^9}, 
   3.452500069579583*^9, 3.452500745809903*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", "0", "0", 
      FractionBox["N", "2"], "0", "0", 
      FractionBox["1", "2"], "0", "0", 
      FractionBox["1", "2"], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["1", "2"], "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", 
      FractionBox["N", "2"], "0", "0", "0"},
     {"0", 
      FractionBox["1", "2"], "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", 
      FractionBox["N", "2"], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451375510719246*^9, 3.4525002206738443`*^9, 
  3.452500932699345*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2q3g25", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis2q3g", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "q", ",", "qbar"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451300233307189*^9, 3.4513002362349567`*^9}, {
   3.45136867072348*^9, 3.451368674966419*^9}, 3.452500071732819*^9, 
   3.4525007549731607`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"]},
     {"0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0"},
     {
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451300258301941*^9, 3.4513623285135508`*^9, 
  3.4513689461216097`*^9, 3.452500235412511*^9, 3.452500947703547*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2q3g34", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis2q3g", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "q", ",", "qbar"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451300245590672*^9, 3.451300250672389*^9}, {
   3.451368678228713*^9, 3.451368681505302*^9}, 3.4525000740958776`*^9, 
   3.452500758856035*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["N", "2"], 
      FractionBox["1", "2"], "0", "0", 
      FractionBox["1", "2"], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["1", "2"], "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", 
      FractionBox["N", "2"], "0"},
     {"0", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["N", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.4513002748659487`*^9, 3.451362343546224*^9, 
  3.451368961485273*^9, 3.4525002502728033`*^9, 3.452500962717245*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2q3g35", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis2q3g", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "q", ",", "qbar"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451300407826007*^9, 3.451300410011903*^9}, {
   3.451368684607606*^9, 3.451368687177206*^9}, 3.452500075824532*^9, 
   3.45250076414576*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"]},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["N", "2"]}], "0", "0"},
     {
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451300427448072*^9, 3.451362358524457*^9, 
  3.451368976483818*^9, 3.452500265172167*^9, 3.452500977592002*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2q3g45", "=", 
   RowBox[{"GPartMod", "[", 
    RowBox[{"Basis2q3g", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "q", ",", "qbar"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451300261309317*^9, 3.451300269350424*^9}, 
   3.451300386084799*^9, {3.45136869245916*^9, 3.451368695211094*^9}, {
   3.451369415776144*^9, 3.451369424477028*^9}, 3.452500077673909*^9, 
   3.452500767893839*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"2", " ", "N"}]], "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", 
      FractionBox["1", "2"], "0", 
      FractionBox["1", "2"], "0"},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["N", "2"]}], 
       RowBox[{"2", " ", "N"}]], "0", "0", "0", "0", 
      FractionBox["1", "2"], "0", 
      FractionBox["1", "2"], "0", 
      FractionBox["1", "2"]},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "N"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.4513002929407883`*^9, 3.451300386175013*^9, 
  3.451362372865841*^9, 3.451368991923452*^9, 3.4525009918982077`*^9}]
}, Open  ]],

Cell["Total matrix times 2:", "Text",
 CellChangeTimes->{{3.4513687515675087`*^9, 3.451368756787181*^9}, 
   3.452503792700465*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "12"], " ", "G2q3g12"}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "13"], " ", "G2q3g13"}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "14"], " ", "G2q3g14"}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "15"], " ", "G2q3g15"}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "23"], " ", "G2q3g23"}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "24"], " ", "G2q3g24"}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "25"], " ", "G2q3g25"}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "34"], " ", "G2q3g34"}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "35"], " ", "G2q3g35"}], "+", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "45"], " ", "G2q3g45"}]}], ")"}]}], 
      ")"}], "//", "Simplify"}], ",", "N"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.451368797817225*^9, 3.4513688261969643`*^9}, {
  3.4524999337292757`*^9, 3.452499968520111*^9}, {3.452500783350605*^9, 
  3.452500815503956*^9}, {3.4525010957051287`*^9, 3.452501097526409*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SubscriptBox["\[CapitalOmega]", "45"], "N"]}], "+", 
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[CapitalOmega]", "12"]}], "-", 
          SubscriptBox["\[CapitalOmega]", "13"], "-", 
          SubscriptBox["\[CapitalOmega]", "23"], "+", 
          SubscriptBox["\[CapitalOmega]", "45"]}], ")"}]}]}], "0", "0", "0", 
      "0", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "13"]}], "+", 
       SubscriptBox["\[CapitalOmega]", "15"], "-", 
       SubscriptBox["\[CapitalOmega]", "34"], "+", 
       SubscriptBox["\[CapitalOmega]", "45"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "12"]}], "-", 
       SubscriptBox["\[CapitalOmega]", "14"], "+", 
       SubscriptBox["\[CapitalOmega]", "25"], "+", 
       SubscriptBox["\[CapitalOmega]", "45"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "23"]}], "-", 
       SubscriptBox["\[CapitalOmega]", "24"], "+", 
       SubscriptBox["\[CapitalOmega]", "35"], "+", 
       SubscriptBox["\[CapitalOmega]", "45"]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SubscriptBox["\[CapitalOmega]", "45"], "N"]}], "+", 
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[CapitalOmega]", "12"]}], "-", 
          SubscriptBox["\[CapitalOmega]", "13"], "-", 
          SubscriptBox["\[CapitalOmega]", "23"], "+", 
          SubscriptBox["\[CapitalOmega]", "45"]}], ")"}]}]}], "0", "0", "0", 
      "0", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "12"]}], "+", 
       SubscriptBox["\[CapitalOmega]", "15"], "-", 
       SubscriptBox["\[CapitalOmega]", "24"], "+", 
       SubscriptBox["\[CapitalOmega]", "45"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "23"]}], "+", 
       SubscriptBox["\[CapitalOmega]", "25"], "-", 
       SubscriptBox["\[CapitalOmega]", "34"], "+", 
       SubscriptBox["\[CapitalOmega]", "45"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "13"]}], "-", 
       SubscriptBox["\[CapitalOmega]", "14"], "+", 
       SubscriptBox["\[CapitalOmega]", "35"], "+", 
       SubscriptBox["\[CapitalOmega]", "45"]}]},
     {"0", "0", 
      RowBox[{
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[CapitalOmega]", "14"], "-", 
          SubscriptBox["\[CapitalOmega]", "15"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[CapitalOmega]", "23"]}]}], ")"}]}], "-", 
       FractionBox[
        SubscriptBox["\[CapitalOmega]", "45"], "N"]}], "0", "0", 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "13"], "-", 
       SubscriptBox["\[CapitalOmega]", "15"], "-", 
       SubscriptBox["\[CapitalOmega]", "23"], "+", 
       SubscriptBox["\[CapitalOmega]", "25"]}], 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "12"], "-", 
       SubscriptBox["\[CapitalOmega]", "15"], "-", 
       SubscriptBox["\[CapitalOmega]", "23"], "+", 
       SubscriptBox["\[CapitalOmega]", "35"]}], 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "12"], "+", 
       SubscriptBox["\[CapitalOmega]", "14"], "-", 
       SubscriptBox["\[CapitalOmega]", "23"], "-", 
       SubscriptBox["\[CapitalOmega]", "34"]}], "0", "0", 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "13"], "+", 
       SubscriptBox["\[CapitalOmega]", "14"], "-", 
       SubscriptBox["\[CapitalOmega]", "23"], "-", 
       SubscriptBox["\[CapitalOmega]", "24"]}]},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SubscriptBox["\[CapitalOmega]", "13"]}], "+", 
          SubscriptBox["\[CapitalOmega]", "24"], "-", 
          SubscriptBox["\[CapitalOmega]", "25"]}], ")"}]}], "-", 
       FractionBox[
        SubscriptBox["\[CapitalOmega]", "45"], "N"]}], "0", "0", 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "12"], "-", 
       SubscriptBox["\[CapitalOmega]", "13"], "+", 
       SubscriptBox["\[CapitalOmega]", "24"], "-", 
       SubscriptBox["\[CapitalOmega]", "34"]}], 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "12"], "-", 
       SubscriptBox["\[CapitalOmega]", "13"], "-", 
       SubscriptBox["\[CapitalOmega]", "25"], "+", 
       SubscriptBox["\[CapitalOmega]", "35"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "13"]}], "+", 
       SubscriptBox["\[CapitalOmega]", "15"], "+", 
       SubscriptBox["\[CapitalOmega]", "23"], "-", 
       SubscriptBox["\[CapitalOmega]", "25"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "13"]}], "-", 
       SubscriptBox["\[CapitalOmega]", "14"], "+", 
       SubscriptBox["\[CapitalOmega]", "23"], "+", 
       SubscriptBox["\[CapitalOmega]", "24"]}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SubscriptBox["\[CapitalOmega]", "12"]}], "+", 
          SubscriptBox["\[CapitalOmega]", "34"], "-", 
          SubscriptBox["\[CapitalOmega]", "35"]}], ")"}]}], "-", 
       FractionBox[
        SubscriptBox["\[CapitalOmega]", "45"], "N"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "12"]}], "+", 
       SubscriptBox["\[CapitalOmega]", "13"], "-", 
       SubscriptBox["\[CapitalOmega]", "24"], "+", 
       SubscriptBox["\[CapitalOmega]", "34"]}], "0", "0", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "12"]}], "-", 
       SubscriptBox["\[CapitalOmega]", "14"], "+", 
       SubscriptBox["\[CapitalOmega]", "23"], "+", 
       SubscriptBox["\[CapitalOmega]", "34"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "12"]}], "+", 
       SubscriptBox["\[CapitalOmega]", "15"], "+", 
       SubscriptBox["\[CapitalOmega]", "23"], "-", 
       SubscriptBox["\[CapitalOmega]", "35"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "12"]}], "+", 
       SubscriptBox["\[CapitalOmega]", "13"], "+", 
       SubscriptBox["\[CapitalOmega]", "25"], "-", 
       SubscriptBox["\[CapitalOmega]", "35"]}]},
     {
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "14"], "+", 
       SubscriptBox["\[CapitalOmega]", "15"], "-", 
       SubscriptBox["\[CapitalOmega]", "34"], "-", 
       SubscriptBox["\[CapitalOmega]", "35"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "12"]}], "+", 
       SubscriptBox["\[CapitalOmega]", "13"], "+", 
       SubscriptBox["\[CapitalOmega]", "25"], "-", 
       SubscriptBox["\[CapitalOmega]", "35"]}], "0", 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "13"], "+", 
       SubscriptBox["\[CapitalOmega]", "14"], "-", 
       SubscriptBox["\[CapitalOmega]", "23"], "-", 
       SubscriptBox["\[CapitalOmega]", "24"]}], 
      RowBox[{
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[CapitalOmega]", "12"]}], "+", 
          SubscriptBox["\[CapitalOmega]", "14"], "-", 
          SubscriptBox["\[CapitalOmega]", "23"], "-", 
          SubscriptBox["\[CapitalOmega]", "35"]}], ")"}]}], "-", 
       FractionBox[
        SubscriptBox["\[CapitalOmega]", "45"], "N"]}], "0", "0", "0", "0", 
      "0"},
     {"0", 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "14"], "+", 
       SubscriptBox["\[CapitalOmega]", "15"], "-", 
       SubscriptBox["\[CapitalOmega]", "24"], "-", 
       SubscriptBox["\[CapitalOmega]", "25"]}], 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "12"], "-", 
       SubscriptBox["\[CapitalOmega]", "13"], "-", 
       SubscriptBox["\[CapitalOmega]", "25"], "+", 
       SubscriptBox["\[CapitalOmega]", "35"]}], 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "12"], "+", 
       SubscriptBox["\[CapitalOmega]", "14"], "-", 
       SubscriptBox["\[CapitalOmega]", "23"], "-", 
       SubscriptBox["\[CapitalOmega]", "34"]}], "0", "0", 
      RowBox[{
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[CapitalOmega]", "13"]}], "+", 
          SubscriptBox["\[CapitalOmega]", "14"], "-", 
          SubscriptBox["\[CapitalOmega]", "23"], "-", 
          SubscriptBox["\[CapitalOmega]", "25"]}], ")"}]}], "-", 
       FractionBox[
        SubscriptBox["\[CapitalOmega]", "45"], "N"]}], "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "14"]}], "-", 
       SubscriptBox["\[CapitalOmega]", "15"], "+", 
       SubscriptBox["\[CapitalOmega]", "24"], "+", 
       SubscriptBox["\[CapitalOmega]", "25"]}], "0", 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "12"], "-", 
       SubscriptBox["\[CapitalOmega]", "13"], "+", 
       SubscriptBox["\[CapitalOmega]", "24"], "-", 
       SubscriptBox["\[CapitalOmega]", "34"]}], 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "12"], "-", 
       SubscriptBox["\[CapitalOmega]", "15"], "-", 
       SubscriptBox["\[CapitalOmega]", "23"], "+", 
       SubscriptBox["\[CapitalOmega]", "35"]}], "0", "0", "0", 
      RowBox[{
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[CapitalOmega]", "13"]}], "-", 
          SubscriptBox["\[CapitalOmega]", "15"], "-", 
          SubscriptBox["\[CapitalOmega]", "23"], "+", 
          SubscriptBox["\[CapitalOmega]", "24"]}], ")"}]}], "-", 
       FractionBox[
        SubscriptBox["\[CapitalOmega]", "45"], "N"]}], "0", "0", "0"},
     {"0", 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "24"], "+", 
       SubscriptBox["\[CapitalOmega]", "25"], "-", 
       SubscriptBox["\[CapitalOmega]", "34"], "-", 
       SubscriptBox["\[CapitalOmega]", "35"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "12"]}], "+", 
       SubscriptBox["\[CapitalOmega]", "15"], "+", 
       SubscriptBox["\[CapitalOmega]", "23"], "-", 
       SubscriptBox["\[CapitalOmega]", "35"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "13"]}], "-", 
       SubscriptBox["\[CapitalOmega]", "14"], "+", 
       SubscriptBox["\[CapitalOmega]", "23"], "+", 
       SubscriptBox["\[CapitalOmega]", "24"]}], "0", "0", "0", 
      RowBox[{
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[CapitalOmega]", "12"]}], "-", 
          SubscriptBox["\[CapitalOmega]", "13"], "+", 
          SubscriptBox["\[CapitalOmega]", "24"], "-", 
          SubscriptBox["\[CapitalOmega]", "35"]}], ")"}]}], "-", 
       FractionBox[
        SubscriptBox["\[CapitalOmega]", "45"], "N"]}], "0", "0"},
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "24"]}], "-", 
       SubscriptBox["\[CapitalOmega]", "25"], "+", 
       SubscriptBox["\[CapitalOmega]", "34"], "+", 
       SubscriptBox["\[CapitalOmega]", "35"]}], "0", "0", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "12"]}], "-", 
       SubscriptBox["\[CapitalOmega]", "14"], "+", 
       SubscriptBox["\[CapitalOmega]", "23"], "+", 
       SubscriptBox["\[CapitalOmega]", "34"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "13"]}], "+", 
       SubscriptBox["\[CapitalOmega]", "15"], "+", 
       SubscriptBox["\[CapitalOmega]", "23"], "-", 
       SubscriptBox["\[CapitalOmega]", "25"]}], "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[CapitalOmega]", "12"]}], "-", 
          SubscriptBox["\[CapitalOmega]", "13"], "-", 
          SubscriptBox["\[CapitalOmega]", "25"], "+", 
          SubscriptBox["\[CapitalOmega]", "34"]}], ")"}]}], "-", 
       FractionBox[
        SubscriptBox["\[CapitalOmega]", "45"], "N"]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "14"]}], "-", 
       SubscriptBox["\[CapitalOmega]", "15"], "+", 
       SubscriptBox["\[CapitalOmega]", "34"], "+", 
       SubscriptBox["\[CapitalOmega]", "35"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[CapitalOmega]", "12"]}], "+", 
       SubscriptBox["\[CapitalOmega]", "13"], "-", 
       SubscriptBox["\[CapitalOmega]", "24"], "+", 
       SubscriptBox["\[CapitalOmega]", "34"]}], "0", 
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "13"], "-", 
       SubscriptBox["\[CapitalOmega]", "15"], "-", 
       SubscriptBox["\[CapitalOmega]", "23"], "+", 
       SubscriptBox["\[CapitalOmega]", "25"]}], "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[CapitalOmega]", "12"]}], "-", 
          SubscriptBox["\[CapitalOmega]", "15"], "-", 
          SubscriptBox["\[CapitalOmega]", "23"], "+", 
          SubscriptBox["\[CapitalOmega]", "34"]}], ")"}]}], "-", 
       FractionBox[
        SubscriptBox["\[CapitalOmega]", "45"], "N"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.451368827163363*^9, 3.451368992428267*^9, 
  3.451375462644968*^9, 3.452499974777419*^9, 3.452500371046664*^9, 
  3.452500493687467*^9, 3.4525009922157917`*^9, 3.452501099199156*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.451365311359412*^9, 3.451365314446658*^9}, 
   3.451368900824624*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{150, Automatic}, {Automatic, 28}},
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{594.3000000000001, 840.51},
"PostScriptOutputFile"->"/users/tp/malin/Documents/Color/Mathematica/\
2q3gand4qgInInfinityBasisPubl.nb.ps"},
CellLabelAutoDelete->True,
FrontEndVersion->"7.0 for Linux x86 (64-bit) (December 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 318, 6, 197, "Title"],
Cell[CellGroupData[{
Cell[910, 32, 156, 2, 72, "Section"],
Cell[CellGroupData[{
Cell[1091, 38, 116, 1, 38, "Subsection"],
Cell[1210, 41, 781, 23, 51, "Text"],
Cell[1994, 66, 2432, 74, 111, "Input"],
Cell[4429, 142, 228, 6, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4694, 153, 115, 1, 38, "Subsection"],
Cell[CellGroupData[{
Cell[4834, 158, 306, 8, 55, "Input"],
Cell[5143, 168, 2901, 94, 112, "Output"]
}, Open  ]],
Cell[8059, 265, 211, 4, 31, "Text"],
Cell[CellGroupData[{
Cell[8295, 273, 388, 11, 32, "Input"],
Cell[8686, 286, 1039, 30, 128, "Output"]
}, Open  ]],
Cell[9740, 319, 82, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[9847, 324, 165, 4, 32, "Input"],
Cell[10015, 330, 776, 21, 72, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10840, 357, 209, 4, 38, "Subsection"],
Cell[11052, 363, 132, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[11209, 368, 605, 14, 55, "Input"],
Cell[11817, 384, 1308, 39, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13162, 428, 473, 12, 55, "Input"],
Cell[13638, 442, 1212, 37, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14887, 484, 476, 12, 55, "Input"],
Cell[15366, 498, 1206, 37, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16609, 540, 475, 12, 55, "Input"],
Cell[17087, 554, 1014, 31, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18138, 590, 479, 12, 55, "Input"],
Cell[18620, 604, 1178, 37, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19835, 646, 479, 12, 55, "Input"],
Cell[20317, 660, 1188, 37, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21542, 702, 473, 12, 55, "Input"],
Cell[22018, 716, 969, 29, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23024, 750, 472, 12, 55, "Input"],
Cell[23499, 764, 1188, 37, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24724, 806, 472, 12, 55, "Input"],
Cell[25199, 820, 968, 29, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26204, 854, 472, 12, 55, "Input"],
Cell[26679, 868, 1038, 31, 112, "Output"]
}, Open  ]],
Cell[27732, 902, 102, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[27859, 907, 1388, 34, 143, "Input"],
Cell[29250, 943, 5160, 128, 112, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34471, 1078, 106, 1, 72, "Section"],
Cell[CellGroupData[{
Cell[34602, 1083, 116, 1, 38, "Subsection"],
Cell[34721, 1086, 719, 21, 31, "Text"],
Cell[35443, 1109, 172, 2, 31, "Text"],
Cell[35618, 1113, 1825, 58, 105, "Input"],
Cell[37446, 1173, 251, 3, 31, "Text"],
Cell[37700, 1178, 2365, 77, 152, "Input"],
Cell[40068, 1257, 233, 3, 31, "Text"],
Cell[40304, 1262, 4688, 153, 293, "Input"],
Cell[44995, 1417, 534, 11, 55, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45566, 1433, 113, 1, 38, "Subsection"],
Cell[CellGroupData[{
Cell[45704, 1438, 431, 10, 55, "Input"],
Cell[46138, 1450, 20940, 712, 364, "Output"]
}, Open  ]],
Cell[67093, 2165, 233, 4, 31, "Text"],
Cell[CellGroupData[{
Cell[67351, 2173, 408, 11, 32, "Input"],
Cell[67762, 2186, 2079, 54, 331, "Output"]
}, Open  ]],
Cell[69856, 2243, 108, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[69989, 2248, 217, 5, 32, "Input"],
Cell[70209, 2255, 4678, 163, 287, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74924, 2423, 166, 4, 32, "Input"],
Cell[75093, 2429, 3954, 80, 177, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79096, 2515, 140, 1, 38, "Subsection"],
Cell[79239, 2518, 130, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[79394, 2523, 669, 15, 55, "Input"],
Cell[80066, 2540, 2523, 72, 287, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82626, 2617, 525, 13, 55, "Input"],
Cell[83154, 2632, 2356, 69, 287, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85547, 2706, 526, 13, 55, "Input"],
Cell[86076, 2721, 1983, 54, 287, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88096, 2780, 524, 13, 55, "Input"],
Cell[88623, 2795, 1998, 54, 287, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90658, 2854, 526, 13, 55, "Input"],
Cell[91187, 2869, 2355, 69, 287, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93579, 2943, 474, 12, 55, "Input"],
Cell[94056, 2957, 1940, 54, 287, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96033, 3016, 525, 13, 55, "Input"],
Cell[96561, 3031, 2002, 54, 287, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98600, 3090, 524, 13, 55, "Input"],
Cell[99127, 3105, 1986, 54, 287, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101150, 3164, 521, 13, 55, "Input"],
Cell[101674, 3179, 1998, 54, 287, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103709, 3238, 593, 14, 55, "Input"],
Cell[104305, 3254, 2533, 73, 295, "Output"]
}, Open  ]],
Cell[106853, 3330, 131, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[107009, 3336, 1418, 34, 121, "Input"],
Cell[108430, 3372, 14166, 355, 287, "Output"]
}, Open  ]],
Cell[122611, 3730, 118, 2, 32, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

